Online Optimization of Stimulation Speed in an Auditory Brain-Computer Interface under Time Constraints

The decoding of brain signals recorded via, e.g., an electroencephalogram, using machine learning is key to brain-computer interfaces (BCIs). Stimulation parameters or other experimental settings of the BCI protocol typically are chosen according to the literature. The decoding performance directly depends on the choice of parameters, as they influence the elicited brain signals and optimal parameters are subject-dependent. Thus a fast and automated selection procedure for experimental parameters could greatly improve the usability of BCIs. We evaluate a standalone random search and a combined Bayesian optimization with random search in a closed-loop auditory event-related potential protocol. We aimed at finding the individually best stimulation speed -- also known as stimulus onset asynchrony (SOA) -- that maximizes the classification performance of a regularized linear discriminant analysis. To make the Bayesian optimization feasible under noise and the time pressure posed by an online BCI experiment, we first used offline simulations to initialize and constrain the internal optimization model. Then we evaluated our approach online with 13 healthy subjects. We could show that for 8 out of 13 subjects, the proposed approach using Bayesian optimization succeeded to select the individually optimal SOA out of multiple evaluated SOA values. Our data suggests, however, that subjects were influenced to very different degrees by the SOA parameter. This makes the automatic parameter selection infeasible for subjects where the influence is limited. Our work proposes an approach to exploit the benefits of individualized experimental protocols and evaluated it in an auditory BCI. When applied to other experimental parameters our approach could enhance the usability of BCI for different target groups -- specifically if an individual disease progress may prevent the use of standard parameters.

==> anc/part_1_optimization_auc_ucb_data.csv <==
Subject,Trial,SOA,AUC
1,1,60,0.5384615384615383
1,2,192,0.9692307692307692
1,3,228,0.8615384615384616
1,4,163,0.8769230769230769
1,5,76,0.8769230769230769
1,6,109,0.9076923076923077
1,7,96,0.7230769230769232
1,8,105,0.9384615384615385
1,9,177,0.9692307692307692
1,10,138,0.9538461538461539
1,11,93,0.8923076923076924
1,12,71,0.5538461538461539
1,13,142,0.9538461538461539
1,14,367,0.6153846153846154
1,15,147,0.9230769230769231
1,16,600,0.8769230769230769
1,17,515,0.9538461538461539
1,18,278,0.9846153846153847
1,19,569,0.8307692307692307
1,20,600,0.6923076923076923
1,21,440,0.9076923076923077
1,22,230,1.0
1,23,230,0.8769230769230769
1,24,215,0.9076923076923077
1,25,192,0.9230769230769231
1,26,575,0.8153846153846154
1,27,491,0.7538461538461538
1,28,308,0.8923076923076924
1,29,213,0.9538461538461539
1,30,184,0.9076923076923077
1,31,244,0.9076923076923077
1,32,381,0.7846153846153846
1,33,203,0.9384615384615385
1,34,203,0.9538461538461539
1,35,204,0.9384615384615385
1,36,197,0.9538461538461539
1,37,202,0.8923076923076924
2,1,60,0.523076923076923
2,2,230,0.9230769230769231
2,3,159,0.676923076923077
2,4,72,0.4923076923076922
2,5,153,0.676923076923077
2,6,413,0.6615384615384615
2,7,155,0.7846153846153846
2,8,181,0.8461538461538463
2,9,278,0.5846153846153845
2,10,223,0.8
2,11,71,0.6153846153846154
2,12,112,0.6615384615384615
2,13,600,0.4769230769230769
2,14,351,0.7076923076923076
2,15,77,0.5692307692307692
2,16,245,0.6615384615384615
2,17,223,0.5846153846153846
2,18,379,0.5692307692307692
2,19,269,0.7538461538461538
2,20,449,0.9230769230769231
2,21,128,0.5846153846153845
2,22,97,0.6615384615384616
2,23,461,0.8
2,24,187,0.6461538461538461
2,25,498,0.7846153846153845
2,26,241,0.7538461538461538
2,27,485,0.6923076923076923
2,28,358,0.6307692307692307
2,29,475,0.5692307692307691
2,30,449,0.7076923076923077
2,31,238,0.6615384615384614
2,32,325,0.6615384615384615
2,33,423,0.6461538461538462
2,34,208,0.676923076923077
2,35,256,0.6615384615384615
3,1,60,0.5692307692307692
3,2,343,0.49230769230769245
3,3,453,0.6461538461538461
3,4,354,0.8
3,5,464,0.7692307692307692
3,6,264,0.7538461538461538
3,7,156,0.5384615384615385
3,8,219,0.7230769230769231
3,9,90,0.6153846153846154
3,10,600,0.8769230769230769
3,11,146,0.8153846153846154
3,12,104,0.7230769230769232
3,13,138,0.7230769230769231
3,14,600,0.5076923076923077
3,15,465,0.8307692307692308
3,16,600,0.6153846153846154
3,17,498,0.23076923076923062
3,18,86,0.4923076923076922
3,19,185,0.6615384615384615
3,20,266,0.6923076923076923
3,21,285,0.5384615384615385
3,22,600,0.46153846153846145
3,23,242,0.6461538461538462
3,24,356,0.4769230769230769
3,25,60,0.6307692307692307
3,26,206,0.5384615384615384
3,27,549,0.5538461538461539
3,28,60,0.6153846153846154
3,29,199,0.6923076923076923
3,30,209,0.7076923076923077
3,31,187,0.5384615384615384
3,32,404,0.6
3,33,241,0.4461538461538461
4,1,60,0.5384615384615384
4,2,279,0.7846153846153846
4,3,222,0.6615384615384616
4,4,127,0.8461538461538461
4,5,118,0.6615384615384616
4,6,508,0.5538461538461539
4,7,309,0.8615384615384616
4,8,545,0.41538461538461546
4,9,226,0.8153846153846154
4,10,131,0.9384615384615385
4,11,70,0.4
4,12,375,0.46153846153846156
4,13,114,0.5692307692307692
4,14,196,0.6923076923076923
4,15,260,0.7076923076923077
4,16,201,0.6615384615384615
4,17,352,0.8153846153846154
4,18,260,0.5846153846153845
4,19,215,0.6923076923076923
4,20,242,0.7076923076923077
4,21,305,0.7538461538461538
4,22,568,0.676923076923077
4,23,600,0.5076923076923077
4,24,172,0.8461538461538461
4,25,209,0.8307692307692307
4,26,348,0.6769230769230768
4,27,341,0.8153846153846154
4,28,197,0.6153846153846154
4,29,301,0.4923076923076922
4,30,199,0.8153846153846154
4,31,179,0.7692307692307692
4,32,175,0.49230769230769234
4,33,244,0.8461538461538461
4,34,255,0.7230769230769232
4,35,246,0.8923076923076924
4,36,255,0.7538461538461538
5,1,60,0.4461538461538461
5,2,103,0.8153846153846154
5,3,226,0.6000000000000001
5,4,180,0.8923076923076924
5,5,128,0.7846153846153846
5,6,407,0.8
5,7,227,0.8923076923076924
5,8,331,0.7076923076923076
5,9,298,0.8615384615384616
5,10,166,0.9076923076923077
5,11,567,0.7538461538461538
5,12,600,0.8923076923076924
5,13,263,0.8
5,14,139,0.8461538461538461
5,15,600,0.8769230769230769
5,16,109,0.9538461538461539
5,17,600,0.7538461538461538
5,18,312,0.7692307692307692
5,19,489,0.8769230769230769
5,20,484,0.7230769230769231
5,21,143,0.676923076923077
5,22,600,0.8
5,23,279,0.6615384615384616
5,24,600,0.8153846153846154
5,25,600,0.8923076923076924
5,26,600,0.7846153846153846
5,27,600,0.7230769230769232
5,28,513,0.6923076923076923
6,1,60,0.32307692307692315
6,2,398,0.7846153846153846
6,3,185,0.5384615384615384
6,4,351,0.6615384615384615
6,5,263,0.6615384615384615
6,6,273,0.6615384615384616
6,7,86,0.7384615384615385
6,8,474,0.7692307692307692
6,9,521,0.5538461538461539
6,10,600,0.6615384615384616
6,11,349,0.8153846153846154
6,12,362,0.6923076923076923
6,13,600,0.5846153846153845
6,14,84,0.5692307692307692
6,15,159,0.6307692307692309
6,16,427,0.6615384615384615
6,17,130,0.6923076923076923
6,18,86,0.4307692307692308
6,19,420,0.6461538461538462
6,20,270,0.6461538461538462
6,21,376,0.7846153846153846
6,22,382,0.7076923076923077
6,23,361,0.4923076923076922
6,24,455,0.676923076923077
6,25,440,0.6615384615384615
6,26,325,0.6461538461538462
6,27,407,0.5230769230769231
6,28,600,0.33846153846153837
6,29,291,0.5538461538461539
6,30,428,0.8
7,1,60,0.5538461538461539
7,2,197,0.6615384615384616
7,3,309,0.676923076923077
7,4,269,0.6
7,5,273,0.6307692307692307
7,6,350,0.676923076923077
7,7,106,0.7384615384615385
7,8,98,0.6615384615384615
7,9,138,0.6461538461538462
7,10,453,0.7230769230769232
7,11,62,0.4769230769230769
7,12,600,0.523076923076923
7,13,287,0.5692307692307692
7,14,388,0.7384615384615385
7,15,171,0.5692307692307692
7,16,355,0.8307692307692308
7,17,462,0.6461538461538461
7,18,333,0.5076923076923077
7,19,131,0.5846153846153845
7,20,79,0.5846153846153846
7,21,225,0.7384615384615385
7,22,521,0.7230769230769231
7,23,452,0.9384615384615385
7,24,458,0.7538461538461538
7,25,251,0.8153846153846154
7,26,456,0.7384615384615385
7,27,443,0.5692307692307692
7,28,447,0.5538461538461539
7,29,600,0.41538461538461546
7,30,525,0.4307692307692307
7,31,392,0.5846153846153846
8,1,60,0.6923076923076923
8,2,341,0.5538461538461538
8,3,239,0.7692307692307693
8,4,222,0.8
8,5,253,0.7384615384615385
8,6,586,0.8
8,7,325,0.8615384615384616
8,8,600,0.7846153846153845
8,9,487,0.9384615384615385
8,10,444,0.7692307692307693
8,11,185,0.9384615384615385
8,12,600,0.676923076923077
8,13,109,0.9076923076923077
8,14,452,0.7538461538461538
8,15,60,0.476923076923077
8,16,133,0.676923076923077
8,17,600,0.8461538461538461
8,18,518,0.8923076923076924
8,19,315,0.8769230769230769
8,20,246,0.7076923076923077
8,21,142,0.7692307692307692
8,22,517,0.6461538461538461
8,23,600,0.6923076923076923
8,24,441,0.7692307692307692
8,25,107,0.6461538461538461
8,26,399,0.8307692307692308
8,27,492,0.7999999999999999
8,28,214,0.6153846153846154
8,29,452,0.6153846153846153
9,1,60,0.36923076923076925
9,2,441,0.6153846153846154
9,3,117,0.5692307692307691
9,4,130,0.7692307692307693
9,5,209,0.5230769230769231
9,6,366,0.7384615384615385
9,7,221,0.6461538461538462
9,8,120,0.6615384615384615
9,9,179,0.8615384615384616
9,10,414,0.6
9,11,600,0.5384615384615383
9,12,301,0.3538461538461538
9,13,525,0.7846153846153846
9,14,412,0.41538461538461546
9,15,600,0.6923076923076923
9,16,155,0.5846153846153846
9,17,314,0.46153846153846156
9,18,388,0.8615384615384616
9,19,286,0.7076923076923076
9,20,76,0.41538461538461546
9,21,600,0.8
9,22,494,0.5692307692307692
9,23,360,0.6307692307692309
9,24,600,0.523076923076923
9,25,171,0.5538461538461539
9,26,600,0.3538461538461538
9,27,478,0.36923076923076925
9,28,218,0.5076923076923077
9,29,600,0.676923076923077
9,30,547,0.523076923076923
10,1,60,0.6615384615384616
10,2,140,0.6923076923076923
10,3,356,0.8
10,4,71,0.5692307692307692
10,5,92,0.6615384615384615
10,6,330,0.7538461538461538
10,7,258,0.5692307692307692
10,8,419,0.9538461538461539
10,9,83,0.5538461538461539
10,10,321,0.6923076923076923
10,11,155,0.6615384615384615
10,12,89,0.5846153846153846
10,13,600,0.8769230769230769
10,14,105,0.7076923076923077
10,15,486,0.9846153846153847
10,16,526,0.8
10,17,209,0.49230769230769234
10,18,547,0.7692307692307692
10,19,470,0.6153846153846154
10,20,600,0.7692307692307692
10,21,499,0.6615384615384616
10,22,330,0.6923076923076923
10,23,600,0.7846153846153847
10,24,550,0.6615384615384616
10,25,600,0.6153846153846154
10,26,189,0.6615384615384614
10,27,598,0.6153846153846154
10,28,437,0.7538461538461538
10,29,423,0.6461538461538461
11,1,60,0.5076923076923077
11,2,505,0.8769230769230769
11,3,534,0.6923076923076923
11,4,242,0.8615384615384616
11,5,107,0.6
11,6,234,0.8615384615384616
11,7,383,0.9692307692307692
11,8,119,0.8153846153846154
11,9,74,0.7538461538461538
11,10,146,0.5692307692307692
11,11,368,0.7076923076923077
11,12,278,0.7846153846153845
11,13,600,0.8307692307692307
11,14,326,0.8307692307692307
11,15,600,0.8461538461538463
11,16,247,0.9230769230769231
11,17,424,0.6
11,18,486,0.6
11,19,444,0.5999999999999999
11,20,398,0.8
11,21,427,0.7384615384615385
11,22,600,0.6307692307692307
11,23,229,0.8769230769230769
11,24,273,0.8461538461538461
11,25,274,0.7538461538461538
11,26,267,0.8
11,27,267,0.5846153846153845
11,28,600,0.8
11,29,220,0.7384615384615385
11,30,600,0.7384615384615385
12,1,60,0.6461538461538461
12,2,285,0.7384615384615385
12,3,142,0.7538461538461538
12,4,441,0.8153846153846154
12,5,536,0.8307692307692308
12,6,582,0.6153846153846154
12,7,70,0.46153846153846156
12,8,131,0.6615384615384615
12,9,235,0.6307692307692307
12,10,226,0.5384615384615384
12,11,417,0.8461538461538461
12,12,434,0.5384615384615384
12,13,150,0.7230769230769231
12,14,442,0.8307692307692308
12,15,213,0.7538461538461538
12,16,600,0.7076923076923077
12,17,297,0.6307692307692307
12,18,600,0.6615384615384615
12,19,530,0.6153846153846153
12,20,165,0.8615384615384616
12,21,395,0.6769230769230768
12,22,457,0.7538461538461538
12,23,479,0.7538461538461538
12,24,383,0.3846153846153846
12,25,600,0.5384615384615384
12,26,111,0.8615384615384616
12,27,498,0.676923076923077
12,28,166,0.8923076923076924
12,29,164,0.676923076923077
12,30,165,0.6615384615384615
12,31,496,0.5384615384615383
13,1,60,0.41538461538461546
13,2,68,0.523076923076923
13,3,355,0.49230769230769234
13,4,552,0.5538461538461538
13,5,496,0.7538461538461538
13,6,80,0.7846153846153846
13,7,381,0.8307692307692307
13,8,128,0.6307692307692307
13,9,156,0.676923076923077
13,10,298,0.7538461538461538
13,11,600,0.5692307692307692
13,12,258,0.523076923076923
13,13,440,0.5538461538461537
13,14,600,0.7538461538461538
13,15,379,0.4
13,16,600,0.8
13,17,483,0.4923076923076922
13,18,334,0.5076923076923077
13,19,600,0.6307692307692307
13,20,176,0.6153846153846154
13,21,600,0.46153846153846156
13,22,600,0.6
13,23,202,0.5384615384615384
13,24,558,0.7076923076923077
13,25,600,0.7538461538461538
13,26,600,0.4923076923076922
13,27,60,0.676923076923077
13,28,60,0.36923076923076925


==> anc/part_2_validation_data.csv <==
Subject,Strategy,AUC,SOA
1.0,1.0,0.9384615385,193.0
1.0,1.0,0.9076923077,193.0
1.0,1.0,0.9846153846,193.0
1.0,1.0,1.0,193.0
1.0,1.0,0.9384615385,193.0
1.0,1.0,0.9846153846,193.0
1.0,1.0,0.9846153846,193.0
1.0,1.0,0.9230769231,193.0
1.0,1.0,0.9846153846,193.0
1.0,1.0,0.9384615385,193.0
1.0,1.0,1.0,193.0
1.0,1.0,0.9692307692,193.0
1.0,1.0,0.9230769231,193.0
1.0,1.0,0.9692307692,193.0
1.0,1.0,0.8923076923,193.0
1.0,1.0,0.9538461538,193.0
1.0,1.0,0.9230769231,193.0
1.0,1.0,0.8769230769,193.0
1.0,1.0,0.8769230769,193.0
1.0,1.0,0.8615384615,193.0
1.0,2.0,0.9384615385,193.0
1.0,2.0,0.9076923077,193.0
1.0,2.0,0.9846153846,193.0
1.0,2.0,1.0,193.0
1.0,2.0,0.9384615385,193.0
1.0,2.0,0.9846153846,193.0
1.0,2.0,0.9846153846,193.0
1.0,2.0,0.9230769231,193.0
1.0,2.0,0.9846153846,193.0
1.0,2.0,0.9384615385,193.0
1.0,2.0,1.0,193.0
1.0,2.0,0.9692307692,193.0
1.0,2.0,0.9230769231,193.0
1.0,2.0,0.9692307692,193.0
1.0,2.0,0.8923076923,193.0
1.0,2.0,0.9538461538,193.0
1.0,2.0,0.9230769231,193.0
1.0,2.0,0.8769230769,193.0
1.0,2.0,0.8769230769,193.0
1.0,2.0,0.8615384615,193.0
1.0,3.0,0.6307692308,506.0
1.0,3.0,0.8,506.0
1.0,3.0,0.9692307692,506.0
1.0,3.0,0.7846153846,506.0
1.0,3.0,0.7076923077,506.0
1.0,3.0,0.9384615385,506.0
1.0,3.0,0.7692307692,506.0
1.0,3.0,0.9076923077,506.0
1.0,3.0,0.7692307692,506.0
1.0,3.0,0.8615384615,506.0
1.0,3.0,0.6615384615,506.0
1.0,3.0,0.7230769231,506.0
1.0,3.0,0.8923076923,506.0
1.0,3.0,0.9230769231,506.0
1.0,3.0,0.8153846154,506.0
1.0,3.0,0.6307692308,506.0
1.0,3.0,0.9384615385,506.0
1.0,3.0,0.9230769231,506.0
1.0,3.0,0.7538461538,506.0
1.0,3.0,0.8307692308,506.0
1.0,4.0,0.9384615385,286.0
1.0,4.0,0.9692307692,286.0
1.0,4.0,0.9076923077,286.0
1.0,4.0,0.8153846154,286.0
1.0,4.0,0.9076923077,286.0
1.0,4.0,0.9230769231,286.0
1.0,4.0,1.0,286.0
1.0,4.0,0.9230769231,286.0
1.0,4.0,0.9846153846,286.0
1.0,4.0,0.8,286.0
1.0,4.0,0.9230769231,286.0
1.0,4.0,0.8153846154,286.0
1.0,4.0,0.9538461538,286.0
1.0,4.0,0.8923076923,286.0
1.0,4.0,0.8923076923,286.0
1.0,4.0,0.9846153846,286.0
1.0,4.0,0.8769230769,286.0
1.0,4.0,0.9076923077,286.0
1.0,4.0,0.8923076923,286.0
1.0,4.0,0.8307692308,286.0
1.0,5.0,0.4769230769,60.0
1.0,5.0,0.5538461538,60.0
1.0,5.0,0.7076923077,60.0
1.0,5.0,0.5846153846,60.0
1.0,5.0,0.6769230769,60.0
1.0,5.0,0.6461538462,60.0
1.0,5.0,0.4769230769,60.0
1.0,5.0,0.4615384615,60.0
1.0,5.0,0.8769230769,60.0
1.0,5.0,0.5230769231,60.0
1.0,5.0,0.6461538462,60.0
1.0,5.0,0.7846153846,60.0
1.0,5.0,0.5538461538,60.0
1.0,5.0,0.7230769231,60.0
1.0,5.0,0.6153846154,60.0
1.0,5.0,0.4153846154,60.0
1.0,5.0,0.5846153846,60.0
1.0,5.0,0.6307692308,60.0
1.0,5.0,0.5076923077,60.0
1.0,5.0,0.7846153846,60.0
2.0,1.0,0.8153846154,208.0
2.0,1.0,0.8153846154,208.0
2.0,1.0,0.7384615385,208.0
2.0,1.0,0.7846153846,208.0
2.0,1.0,0.7076923077,208.0
2.0,1.0,0.8307692308,208.0
2.0,1.0,0.6615384615,208.0
2.0,1.0,0.6615384615,208.0
2.0,1.0,0.4923076923,208.0
2.0,1.0,0.6769230769,208.0
2.0,1.0,0.7538461538,208.0
2.0,1.0,0.7076923077,208.0
2.0,1.0,0.4769230769,208.0
2.0,1.0,0.6307692308,208.0
2.0,1.0,0.6153846154,208.0
2.0,1.0,0.6769230769,208.0
2.0,1.0,0.7384615385,208.0
2.0,1.0,0.5846153846,208.0
2.0,1.0,0.8,208.0
2.0,1.0,0.6769230769,208.0
2.0,2.0,0.7538461538,508.0
2.0,2.0,0.7384615385,508.0
2.0,2.0,0.7692307692,508.0
2.0,2.0,0.6,508.0
2.0,2.0,0.6769230769,508.0
2.0,2.0,0.5384615385,508.0
2.0,2.0,0.3538461538,508.0
2.0,2.0,0.4769230769,508.0
2.0,2.0,0.7692307692,508.0
2.0,2.0,0.5230769231,508.0
2.0,2.0,0.7384615385,508.0
2.0,2.0,0.6461538462,508.0
2.0,2.0,0.5846153846,508.0
2.0,2.0,0.6615384615,508.0
2.0,2.0,0.7384615385,508.0
2.0,2.0,0.8461538462,508.0
2.0,2.0,0.5384615385,508.0
2.0,2.0,0.5846153846,508.0
2.0,2.0,0.7692307692,508.0
2.0,2.0,0.7230769231,508.0
2.0,3.0,0.8,226.0
2.0,3.0,0.7384615385,226.0
2.0,3.0,0.6153846154,226.0
2.0,3.0,0.6307692308,226.0
2.0,3.0,0.3846153846,226.0
2.0,3.0,0.7692307692,226.0
2.0,3.0,0.7230769231,226.0
2.0,3.0,0.6615384615,226.0
2.0,3.0,0.7384615385,226.0
2.0,3.0,0.5384615385,226.0
2.0,3.0,0.7692307692,226.0
2.0,3.0,0.5692307692,226.0
2.0,3.0,0.7538461538,226.0
2.0,3.0,0.6461538462,226.0
2.0,3.0,0.7384615385,226.0
2.0,3.0,0.5692307692,226.0
2.0,3.0,0.5846153846,226.0
2.0,3.0,0.6,226.0
2.0,3.0,0.6923076923,226.0
2.0,3.0,0.7846153846,226.0
2.0,4.0,0.7538461538,508.0
2.0,4.0,0.7384615385,508.0
2.0,4.0,0.7692307692,508.0
2.0,4.0,0.6,508.0
2.0,4.0,0.6769230769,508.0
2.0,4.0,0.5384615385,508.0
2.0,4.0,0.3538461538,508.0
2.0,4.0,0.4769230769,508.0
2.0,4.0,0.7692307692,508.0
2.0,4.0,0.5230769231,508.0
2.0,4.0,0.7384615385,508.0
2.0,4.0,0.6461538462,508.0
2.0,4.0,0.5846153846,508.0
2.0,4.0,0.6615384615,508.0
2.0,4.0,0.7384615385,508.0
2.0,4.0,0.8461538462,508.0
2.0,4.0,0.5384615385,508.0
2.0,4.0,0.5846153846,508.0
2.0,4.0,0.7692307692,508.0
2.0,4.0,0.7230769231,508.0
2.0,5.0,0.5538461538,60.0
2.0,5.0,0.5384615385,60.0
2.0,5.0,0.6769230769,60.0
2.0,5.0,0.3076923077,60.0
2.0,5.0,0.5076923077,60.0
2.0,5.0,0.3384615385,60.0
2.0,5.0,0.3230769231,60.0
2.0,5.0,0.4461538462,60.0
2.0,5.0,0.5538461538,60.0
2.0,5.0,0.4307692308,60.0
2.0,5.0,0.8,60.0
2.0,5.0,0.4153846154,60.0
2.0,5.0,0.4461538462,60.0
2.0,5.0,0.5692307692,60.0
2.0,5.0,0.5538461538,60.0
2.0,5.0,0.4923076923,60.0
2.0,5.0,0.4,60.0
2.0,5.0,0.7076923077,60.0
2.0,5.0,0.6153846154,60.0
2.0,5.0,0.4461538462,60.0
3.0,1.0,0.5692307692,175.0
3.0,1.0,0.4923076923,175.0
3.0,1.0,0.8307692308,175.0
3.0,1.0,0.6615384615,175.0
3.0,1.0,0.7384615385,175.0
3.0,1.0,0.5076923077,175.0
3.0,1.0,0.7076923077,175.0
3.0,1.0,0.5846153846,175.0
3.0,1.0,0.4615384615,175.0
3.0,1.0,0.9384615385,175.0
3.0,1.0,0.6307692308,175.0
3.0,1.0,0.6307692308,175.0
3.0,1.0,0.5692307692,175.0
3.0,1.0,0.6153846154,175.0
3.0,1.0,0.5692307692,175.0
3.0,1.0,0.6,175.0
3.0,1.0,0.7230769231,175.0
3.0,1.0,0.5846153846,175.0
3.0,1.0,0.6769230769,175.0
3.0,1.0,0.4923076923,175.0
3.0,2.0,0.6461538462,474.0
3.0,2.0,0.7230769231,474.0
3.0,2.0,0.6769230769,474.0
3.0,2.0,0.6769230769,474.0
3.0,2.0,0.6769230769,474.0
3.0,2.0,0.6307692308,474.0
3.0,2.0,0.4615384615,474.0
3.0,2.0,0.7230769231,474.0
3.0,2.0,0.6769230769,474.0
3.0,2.0,0.7538461538,474.0
3.0,2.0,0.4923076923,474.0
3.0,2.0,0.5692307692,474.0
3.0,2.0,0.6769230769,474.0
3.0,2.0,0.4923076923,474.0
3.0,2.0,0.5538461538,474.0
3.0,2.0,0.6461538462,474.0
3.0,2.0,0.8153846154,474.0
3.0,2.0,0.6307692308,474.0
3.0,2.0,0.7076923077,474.0
3.0,2.0,0.5384615385,474.0
3.0,3.0,0.6461538462,474.0
3.0,3.0,0.7230769231,474.0
3.0,3.0,0.6769230769,474.0
3.0,3.0,0.6769230769,474.0
3.0,3.0,0.6769230769,474.0
3.0,3.0,0.6307692308,474.0
3.0,3.0,0.4615384615,474.0
3.0,3.0,0.7230769231,474.0
3.0,3.0,0.6769230769,474.0
3.0,3.0,0.7538461538,474.0
3.0,3.0,0.4923076923,474.0
3.0,3.0,0.5692307692,474.0
3.0,3.0,0.6769230769,474.0
3.0,3.0,0.4923076923,474.0
3.0,3.0,0.5538461538,474.0
3.0,3.0,0.6461538462,474.0
3.0,3.0,0.8153846154,474.0
3.0,3.0,0.6307692308,474.0
3.0,3.0,0.7076923077,474.0
3.0,3.0,0.5384615385,474.0
3.0,4.0,0.4923076923,296.0
3.0,4.0,0.6923076923,296.0
3.0,4.0,0.6769230769,296.0
3.0,4.0,0.8,296.0
3.0,4.0,0.5538461538,296.0
3.0,4.0,0.7076923077,296.0
3.0,4.0,0.3846153846,296.0
3.0,4.0,0.4153846154,296.0
3.0,4.0,0.5846153846,296.0
3.0,4.0,0.8,296.0
3.0,4.0,0.4307692308,296.0
3.0,4.0,0.4615384615,296.0
3.0,4.0,0.4461538462,296.0
3.0,4.0,0.6,296.0
3.0,4.0,0.7230769231,296.0
3.0,4.0,0.5076923077,296.0
3.0,4.0,0.5076923077,296.0
3.0,4.0,0.8923076923,296.0
3.0,4.0,0.6461538462,296.0
3.0,4.0,0.6615384615,296.0
3.0,5.0,0.3846153846,60.0
3.0,5.0,0.1846153846,60.0
3.0,5.0,0.5230769231,60.0
3.0,5.0,0.6615384615,60.0
3.0,5.0,0.4,60.0
3.0,5.0,0.5692307692,60.0
3.0,5.0,0.7538461538,60.0
3.0,5.0,0.5538461538,60.0
3.0,5.0,0.6153846154,60.0
3.0,5.0,0.1846153846,60.0
3.0,5.0,0.4615384615,60.0
3.0,5.0,0.5230769231,60.0
3.0,5.0,0.3384615385,60.0
3.0,5.0,0.3846153846,60.0
3.0,5.0,0.1076923077,60.0
3.0,5.0,0.6153846154,60.0
3.0,5.0,0.7230769231,60.0
3.0,5.0,0.4461538462,60.0
3.0,5.0,0.5692307692,60.0
3.0,5.0,0.6615384615,60.0
4.0,1.0,0.9384615385,235.0
4.0,1.0,0.7076923077,235.0
4.0,1.0,0.8,235.0
4.0,1.0,0.9384615385,235.0
4.0,1.0,0.7846153846,235.0
4.0,1.0,0.6769230769,235.0
4.0,1.0,0.8,235.0
4.0,1.0,0.7538461538,235.0
4.0,1.0,0.6615384615,235.0
4.0,1.0,0.6307692308,235.0
4.0,1.0,0.8769230769,235.0
4.0,1.0,0.6153846154,235.0
4.0,1.0,0.8153846154,235.0
4.0,1.0,0.5230769231,235.0
4.0,1.0,0.8153846154,235.0
4.0,1.0,0.9230769231,235.0
4.0,1.0,0.8153846154,235.0
4.0,1.0,0.6,235.0
4.0,1.0,0.7230769231,235.0
4.0,1.0,0.6307692308,235.0
4.0,2.0,0.6,226.0
4.0,2.0,0.7384615385,226.0
4.0,2.0,0.7692307692,226.0
4.0,2.0,0.7076923077,226.0
4.0,2.0,0.7076923077,226.0
4.0,2.0,0.8769230769,226.0
4.0,2.0,0.9230769231,226.0
4.0,2.0,0.6461538462,226.0
4.0,2.0,0.7230769231,226.0
4.0,2.0,0.7076923077,226.0
4.0,2.0,0.8153846154,226.0
4.0,2.0,0.8615384615,226.0
4.0,2.0,0.7384615385,226.0
4.0,2.0,0.8,226.0
4.0,2.0,0.5230769231,226.0
4.0,2.0,0.8307692308,226.0
4.0,2.0,0.8153846154,226.0
4.0,2.0,0.7230769231,226.0
4.0,2.0,0.4923076923,226.0
4.0,2.0,0.6,226.0
4.0,3.0,0.7846153846,518.0
4.0,3.0,0.3692307692,518.0
4.0,3.0,0.7076923077,518.0
4.0,3.0,0.6307692308,518.0
4.0,3.0,0.7384615385,518.0
4.0,3.0,0.5384615385,518.0
4.0,3.0,0.6615384615,518.0
4.0,3.0,0.7384615385,518.0
4.0,3.0,0.8461538462,518.0
4.0,3.0,0.5076923077,518.0
4.0,3.0,0.5846153846,518.0
4.0,3.0,0.8153846154,518.0
4.0,3.0,0.6615384615,518.0
4.0,3.0,0.6153846154,518.0
4.0,3.0,0.5538461538,518.0
4.0,3.0,0.7538461538,518.0
4.0,3.0,0.8923076923,518.0
4.0,3.0,0.6461538462,518.0
4.0,3.0,0.5692307692,518.0
4.0,3.0,0.6923076923,518.0
4.0,4.0,0.6769230769,596.0
4.0,4.0,0.5846153846,596.0
4.0,4.0,0.8923076923,596.0
4.0,4.0,0.7076923077,596.0
4.0,4.0,0.3846153846,596.0
4.0,4.0,0.6923076923,596.0
4.0,4.0,0.5846153846,596.0
4.0,4.0,0.6461538462,596.0
4.0,4.0,0.4461538462,596.0
4.0,4.0,0.6461538462,596.0
4.0,4.0,0.4923076923,596.0
4.0,4.0,0.6,596.0
4.0,4.0,0.6153846154,596.0
4.0,4.0,0.8307692308,596.0
4.0,4.0,0.7384615385,596.0
4.0,4.0,0.7076923077,596.0
4.0,4.0,0.8307692308,596.0
4.0,4.0,0.6923076923,596.0
4.0,4.0,0.4153846154,596.0
4.0,4.0,0.3384615385,596.0
4.0,5.0,0.6769230769,60.0
4.0,5.0,0.3846153846,60.0
4.0,5.0,0.4615384615,60.0
4.0,5.0,0.2769230769,60.0
4.0,5.0,0.4307692308,60.0
4.0,5.0,0.5384615385,60.0
4.0,5.0,0.4769230769,60.0
4.0,5.0,0.4769230769,60.0
4.0,5.0,0.4,60.0
4.0,5.0,0.4307692308,60.0
4.0,5.0,0.6615384615,60.0
4.0,5.0,0.4,60.0
4.0,5.0,0.6,60.0
4.0,5.0,0.2769230769,60.0
4.0,5.0,0.4923076923,60.0
4.0,5.0,0.3846153846,60.0
4.0,5.0,0.5384615385,60.0
4.0,5.0,0.5076923077,60.0
4.0,5.0,0.6153846154,60.0
4.0,5.0,0.5230769231,60.0
5.0,1.0,0.6461538462,177.0
5.0,1.0,0.8461538462,177.0
5.0,1.0,0.8461538462,177.0
5.0,1.0,0.4923076923,177.0
5.0,1.0,0.6923076923,177.0
5.0,1.0,0.6923076923,177.0
5.0,1.0,0.4615384615,177.0
5.0,1.0,0.5846153846,177.0
5.0,1.0,0.7076923077,177.0
5.0,1.0,0.8153846154,177.0
5.0,1.0,0.7230769231,177.0
5.0,1.0,0.7846153846,177.0
5.0,1.0,0.6923076923,177.0
5.0,1.0,0.6,177.0
5.0,1.0,0.7076923077,177.0
5.0,1.0,0.6769230769,177.0
5.0,1.0,0.7538461538,177.0
5.0,1.0,0.6307692308,177.0
5.0,1.0,0.8615384615,177.0
5.0,1.0,0.7538461538,177.0
5.0,2.0,0.6615384615,446.0
5.0,2.0,0.6769230769,446.0
5.0,2.0,0.4615384615,446.0
5.0,2.0,0.8,446.0
5.0,2.0,0.8769230769,446.0
5.0,2.0,0.8307692308,446.0
5.0,2.0,0.9076923077,446.0
5.0,2.0,0.7538461538,446.0
5.0,2.0,0.7230769231,446.0
5.0,2.0,0.6307692308,446.0
5.0,2.0,0.6153846154,446.0
5.0,2.0,0.7230769231,446.0
5.0,2.0,0.8923076923,446.0
5.0,2.0,0.6615384615,446.0
5.0,2.0,0.6769230769,446.0
5.0,2.0,0.7846153846,446.0
5.0,2.0,0.7846153846,446.0
5.0,2.0,0.7846153846,446.0
5.0,2.0,0.6307692308,446.0
5.0,2.0,0.8307692308,446.0
5.0,3.0,0.6461538462,256.0
5.0,3.0,0.7230769231,256.0
5.0,3.0,0.7230769231,256.0
5.0,3.0,0.7538461538,256.0
5.0,3.0,0.4769230769,256.0
5.0,3.0,0.6923076923,256.0
5.0,3.0,0.9076923077,256.0
5.0,3.0,0.8615384615,256.0
5.0,3.0,0.7384615385,256.0
5.0,3.0,0.6923076923,256.0
5.0,3.0,0.7538461538,256.0
5.0,3.0,0.7384615385,256.0
5.0,3.0,0.8307692308,256.0
5.0,3.0,0.6,256.0
5.0,3.0,0.5230769231,256.0
5.0,3.0,0.6615384615,256.0
5.0,3.0,0.5692307692,256.0
5.0,3.0,0.6923076923,256.0
5.0,3.0,0.7384615385,256.0
5.0,3.0,0.8615384615,256.0
5.0,4.0,0.6615384615,446.0
5.0,4.0,0.6769230769,446.0
5.0,4.0,0.4615384615,446.0
5.0,4.0,0.8,446.0
5.0,4.0,0.8769230769,446.0
5.0,4.0,0.8307692308,446.0
5.0,4.0,0.9076923077,446.0
5.0,4.0,0.7538461538,446.0
5.0,4.0,0.7230769231,446.0
5.0,4.0,0.6307692308,446.0
5.0,4.0,0.6153846154,446.0
5.0,4.0,0.7230769231,446.0
5.0,4.0,0.8923076923,446.0
5.0,4.0,0.6615384615,446.0
5.0,4.0,0.6769230769,446.0
5.0,4.0,0.7846153846,446.0
5.0,4.0,0.7846153846,446.0
5.0,4.0,0.7846153846,446.0
5.0,4.0,0.6307692308,446.0
5.0,4.0,0.8307692308,446.0
5.0,5.0,0.4615384615,60.0
5.0,5.0,0.4,60.0
5.0,5.0,0.6615384615,60.0
5.0,5.0,0.8153846154,60.0
5.0,5.0,0.5384615385,60.0
5.0,5.0,0.6153846154,60.0
5.0,5.0,0.6461538462,60.0
5.0,5.0,0.2769230769,60.0
5.0,5.0,0.4461538462,60.0
5.0,5.0,0.7538461538,60.0
5.0,5.0,0.3846153846,60.0
5.0,5.0,0.5384615385,60.0
5.0,5.0,0.6307692308,60.0
5.0,5.0,0.4307692308,60.0
5.0,5.0,0.8307692308,60.0
5.0,5.0,0.5076923077,60.0
5.0,5.0,0.7384615385,60.0
5.0,5.0,0.4615384615,60.0
5.0,5.0,0.6461538462,60.0
5.0,5.0,0.6615384615,60.0
6.0,1.0,0.5846153846,400.0
6.0,1.0,0.8,400.0
6.0,1.0,0.8461538462,400.0
6.0,1.0,0.7846153846,400.0
6.0,1.0,0.6769230769,400.0
6.0,1.0,0.4923076923,400.0
6.0,1.0,0.5846153846,400.0
6.0,1.0,0.9076923077,400.0
6.0,1.0,0.6,400.0
6.0,1.0,0.7538461538,400.0
6.0,1.0,0.5692307692,400.0
6.0,1.0,0.7384615385,400.0
6.0,1.0,0.6307692308,400.0
6.0,1.0,0.7230769231,400.0
6.0,1.0,0.6615384615,400.0
6.0,1.0,0.6153846154,400.0
6.0,1.0,0.6,400.0
6.0,1.0,0.6923076923,400.0
6.0,1.0,0.7538461538,400.0
6.0,1.0,0.6307692308,400.0
6.0,2.0,0.8307692308,447.0
6.0,2.0,0.5538461538,447.0
6.0,2.0,0.6153846154,447.0
6.0,2.0,0.5846153846,447.0
6.0,2.0,0.7692307692,447.0
6.0,2.0,0.4,447.0
6.0,2.0,0.4615384615,447.0
6.0,2.0,0.6769230769,447.0
6.0,2.0,0.8153846154,447.0
6.0,2.0,0.8153846154,447.0
6.0,2.0,0.6461538462,447.0
6.0,2.0,0.7230769231,447.0
6.0,2.0,0.7076923077,447.0
6.0,2.0,0.5538461538,447.0
6.0,2.0,0.7846153846,447.0
6.0,2.0,0.8615384615,447.0
6.0,2.0,0.6923076923,447.0
6.0,2.0,0.6307692308,447.0
6.0,2.0,0.6153846154,447.0
6.0,2.0,0.6769230769,447.0
6.0,3.0,0.5846153846,400.0
6.0,3.0,0.8,400.0
6.0,3.0,0.8461538462,400.0
6.0,3.0,0.7846153846,400.0
6.0,3.0,0.6769230769,400.0
6.0,3.0,0.4923076923,400.0
6.0,3.0,0.5846153846,400.0
6.0,3.0,0.9076923077,400.0
6.0,3.0,0.6,400.0
6.0,3.0,0.7538461538,400.0
6.0,3.0,0.5692307692,400.0
6.0,3.0,0.7384615385,400.0
6.0,3.0,0.6307692308,400.0
6.0,3.0,0.7230769231,400.0
6.0,3.0,0.6615384615,400.0
6.0,3.0,0.6153846154,400.0
6.0,3.0,0.6,400.0
6.0,3.0,0.6923076923,400.0
6.0,3.0,0.7538461538,400.0
6.0,3.0,0.6307692308,400.0
6.0,4.0,0.8307692308,447.0
6.0,4.0,0.5538461538,447.0
6.0,4.0,0.6153846154,447.0
6.0,4.0,0.5846153846,447.0
6.0,4.0,0.7692307692,447.0
6.0,4.0,0.4,447.0
6.0,4.0,0.4615384615,447.0
6.0,4.0,0.6769230769,447.0
6.0,4.0,0.8153846154,447.0
6.0,4.0,0.8153846154,447.0
6.0,4.0,0.6461538462,447.0
6.0,4.0,0.7230769231,447.0
6.0,4.0,0.7076923077,447.0
6.0,4.0,0.5538461538,447.0
6.0,4.0,0.7846153846,447.0
6.0,4.0,0.8615384615,447.0
6.0,4.0,0.6923076923,447.0
6.0,4.0,0.6307692308,447.0
6.0,4.0,0.6153846154,447.0
6.0,4.0,0.6769230769,447.0
6.0,5.0,0.3538461538,60.0
6.0,5.0,0.4769230769,60.0
6.0,5.0,0.4769230769,60.0
6.0,5.0,0.4923076923,60.0
6.0,5.0,0.4769230769,60.0
6.0,5.0,0.6769230769,60.0
6.0,5.0,0.3692307692,60.0
6.0,5.0,0.4,60.0
6.0,5.0,0.4923076923,60.0
6.0,5.0,0.5076923077,60.0
6.0,5.0,0.6307692308,60.0
6.0,5.0,0.6769230769,60.0
6.0,5.0,0.6769230769,60.0
6.0,5.0,0.3230769231,60.0
6.0,5.0,0.3230769231,60.0
6.0,5.0,0.5692307692,60.0
6.0,5.0,0.4923076923,60.0
6.0,5.0,0.6615384615,60.0
6.0,5.0,0.4461538462,60.0
6.0,5.0,0.5692307692,60.0
6.0,6.0,0.7384615385,180.0
6.0,6.0,0.4307692308,180.0
6.0,6.0,0.6307692308,180.0
6.0,6.0,0.5846153846,180.0
6.0,6.0,0.5846153846,180.0
6.0,6.0,0.7692307692,180.0
6.0,6.0,0.5692307692,180.0
6.0,6.0,0.5076923077,180.0
6.0,6.0,0.3076923077,180.0
6.0,6.0,0.6615384615,180.0
6.0,6.0,0.6769230769,180.0
6.0,6.0,0.5538461538,180.0
6.0,6.0,0.6307692308,180.0
6.0,6.0,0.6,180.0
6.0,6.0,0.5230769231,180.0
6.0,6.0,0.7384615385,180.0
6.0,6.0,0.4923076923,180.0
6.0,6.0,0.5538461538,180.0
6.0,6.0,0.8153846154,180.0
6.0,6.0,0.8307692308,180.0
7.0,1.0,0.4307692308,402.0
7.0,1.0,0.8615384615,402.0
7.0,1.0,0.6769230769,402.0
7.0,1.0,0.8461538462,402.0
7.0,1.0,0.7692307692,402.0
7.0,1.0,0.7846153846,402.0
7.0,1.0,0.7076923077,402.0
7.0,1.0,0.7692307692,402.0
7.0,1.0,0.5384615385,402.0
7.0,1.0,0.5538461538,402.0
7.0,1.0,0.8,402.0
7.0,1.0,0.6461538462,402.0
7.0,1.0,0.6461538462,402.0
7.0,1.0,0.6923076923,402.0
7.0,1.0,0.7846153846,402.0
7.0,1.0,0.6769230769,402.0
7.0,1.0,0.6615384615,402.0
7.0,1.0,0.6461538462,402.0
7.0,1.0,0.7846153846,402.0
7.0,1.0,0.5230769231,402.0
7.0,2.0,0.4307692308,402.0
7.0,2.0,0.8615384615,402.0
7.0,2.0,0.6769230769,402.0
7.0,2.0,0.8461538462,402.0
7.0,2.0,0.7692307692,402.0
7.0,2.0,0.7846153846,402.0
7.0,2.0,0.7076923077,402.0
7.0,2.0,0.7692307692,402.0
7.0,2.0,0.5384615385,402.0
7.0,2.0,0.5538461538,402.0
7.0,2.0,0.8,402.0
7.0,2.0,0.6461538462,402.0
7.0,2.0,0.6461538462,402.0
7.0,2.0,0.6923076923,402.0
7.0,2.0,0.7846153846,402.0
7.0,2.0,0.6769230769,402.0
7.0,2.0,0.6615384615,402.0
7.0,2.0,0.6461538462,402.0
7.0,2.0,0.7846153846,402.0
7.0,2.0,0.5230769231,402.0
7.0,3.0,0.7076923077,325.0
7.0,3.0,0.5384615385,325.0
7.0,3.0,0.4461538462,325.0
7.0,3.0,0.5230769231,325.0
7.0,3.0,0.6307692308,325.0
7.0,3.0,0.5538461538,325.0
7.0,3.0,0.5846153846,325.0
7.0,3.0,0.6615384615,325.0
7.0,3.0,0.6461538462,325.0
7.0,3.0,0.6461538462,325.0
7.0,3.0,0.6615384615,325.0
7.0,3.0,0.5384615385,325.0
7.0,3.0,0.4153846154,325.0
7.0,3.0,0.6307692308,325.0
7.0,3.0,0.6769230769,325.0
7.0,3.0,0.4769230769,325.0
7.0,3.0,0.3846153846,325.0
7.0,3.0,0.5692307692,325.0
7.0,3.0,0.6,325.0
7.0,3.0,0.8461538462,325.0
7.0,4.0,0.4307692308,402.0
7.0,4.0,0.8615384615,402.0
7.0,4.0,0.6769230769,402.0
7.0,4.0,0.8461538462,402.0
7.0,4.0,0.7692307692,402.0
7.0,4.0,0.7846153846,402.0
7.0,4.0,0.7076923077,402.0
7.0,4.0,0.7692307692,402.0
7.0,4.0,0.5384615385,402.0
7.0,4.0,0.5538461538,402.0
7.0,4.0,0.8,402.0
7.0,4.0,0.6461538462,402.0
7.0,4.0,0.6461538462,402.0
7.0,4.0,0.6923076923,402.0
7.0,4.0,0.7846153846,402.0
7.0,4.0,0.6769230769,402.0
7.0,4.0,0.6615384615,402.0
7.0,4.0,0.6461538462,402.0
7.0,4.0,0.7846153846,402.0
7.0,4.0,0.5230769231,402.0
7.0,5.0,0.4,60.0
7.0,5.0,0.6615384615,60.0
7.0,5.0,0.3076923077,60.0
7.0,5.0,0.4615384615,60.0
7.0,5.0,0.6,60.0
7.0,5.0,0.6153846154,60.0
7.0,5.0,0.5384615385,60.0
7.0,5.0,0.3076923077,60.0
7.0,5.0,0.4153846154,60.0
7.0,5.0,0.5384615385,60.0
7.0,5.0,0.4153846154,60.0
7.0,5.0,0.4307692308,60.0
7.0,5.0,0.3384615385,60.0
7.0,5.0,0.4461538462,60.0
7.0,5.0,0.5692307692,60.0
7.0,5.0,0.3538461538,60.0
7.0,5.0,0.7692307692,60.0
7.0,5.0,0.6461538462,60.0
7.0,5.0,0.6153846154,60.0
7.0,5.0,0.6,60.0
7.0,6.0,0.6615384615,220.0
7.0,6.0,0.6153846154,220.0
7.0,6.0,0.5692307692,220.0
7.0,6.0,0.4923076923,220.0
7.0,6.0,0.7538461538,220.0
7.0,6.0,0.5538461538,220.0
7.0,6.0,0.7230769231,220.0
7.0,6.0,0.5538461538,220.0
7.0,6.0,0.6,220.0
7.0,6.0,0.5384615385,220.0
7.0,6.0,0.3846153846,220.0
7.0,6.0,0.5692307692,220.0
7.0,6.0,0.7076923077,220.0
7.0,6.0,0.9076923077,220.0
7.0,6.0,0.6307692308,220.0
7.0,6.0,0.5692307692,220.0
7.0,6.0,0.8,220.0
7.0,6.0,0.6615384615,220.0
7.0,6.0,0.8307692308,220.0
7.0,6.0,0.4461538462,220.0
8.0,1.0,0.9076923077,513.0
8.0,1.0,0.7538461538,513.0
8.0,1.0,0.8307692308,513.0
8.0,1.0,0.7538461538,513.0
8.0,1.0,0.8923076923,513.0
8.0,1.0,0.5076923077,513.0
8.0,1.0,0.7538461538,513.0
8.0,1.0,0.7538461538,513.0
8.0,1.0,0.6769230769,513.0
8.0,1.0,0.6307692308,513.0
8.0,1.0,0.9076923077,513.0
8.0,1.0,0.8769230769,513.0
8.0,1.0,0.8307692308,513.0
8.0,1.0,0.6,513.0
8.0,1.0,0.8153846154,513.0
8.0,1.0,0.6923076923,513.0
8.0,1.0,0.6,513.0
8.0,1.0,0.7538461538,513.0
8.0,1.0,0.6153846154,513.0
8.0,1.0,0.8461538462,513.0
8.0,2.0,0.6769230769,179.0
8.0,2.0,0.8,179.0
8.0,2.0,0.8307692308,179.0
8.0,2.0,0.7384615385,179.0
8.0,2.0,0.8461538462,179.0
8.0,2.0,0.7230769231,179.0
8.0,2.0,0.5230769231,179.0
8.0,2.0,0.6923076923,179.0
8.0,2.0,0.7846153846,179.0
8.0,2.0,0.7846153846,179.0
8.0,2.0,0.6923076923,179.0
8.0,2.0,0.8307692308,179.0
8.0,2.0,0.7230769231,179.0
8.0,2.0,0.7538461538,179.0
8.0,2.0,0.7384615385,179.0
8.0,2.0,0.9692307692,179.0
8.0,2.0,0.5076923077,179.0
8.0,2.0,0.7538461538,179.0
8.0,2.0,0.7076923077,179.0
8.0,2.0,0.7230769231,179.0
8.0,3.0,0.8,194.0
8.0,3.0,0.5846153846,194.0
8.0,3.0,0.6769230769,194.0
8.0,3.0,0.8615384615,194.0
8.0,3.0,0.7846153846,194.0
8.0,3.0,0.7076923077,194.0
8.0,3.0,0.4769230769,194.0
8.0,3.0,0.8461538462,194.0
8.0,3.0,0.8923076923,194.0
8.0,3.0,0.7384615385,194.0
8.0,3.0,0.6,194.0
8.0,3.0,0.7076923077,194.0
8.0,3.0,0.5230769231,194.0
8.0,3.0,0.6615384615,194.0
8.0,3.0,0.5076923077,194.0
8.0,3.0,0.6615384615,194.0
8.0,3.0,0.7230769231,194.0
8.0,3.0,0.6923076923,194.0
8.0,3.0,0.6923076923,194.0
8.0,3.0,0.6769230769,194.0
8.0,4.0,0.9076923077,513.0
8.0,4.0,0.7538461538,513.0
8.0,4.0,0.8307692308,513.0
8.0,4.0,0.7538461538,513.0
8.0,4.0,0.8923076923,513.0
8.0,4.0,0.5076923077,513.0
8.0,4.0,0.7538461538,513.0
8.0,4.0,0.7538461538,513.0
8.0,4.0,0.6769230769,513.0
8.0,4.0,0.6307692308,513.0
8.0,4.0,0.9076923077,513.0
8.0,4.0,0.8769230769,513.0
8.0,4.0,0.8307692308,513.0
8.0,4.0,0.6,513.0
8.0,4.0,0.8153846154,513.0
8.0,4.0,0.6923076923,513.0
8.0,4.0,0.6,513.0
8.0,4.0,0.7538461538,513.0
8.0,4.0,0.6153846154,513.0
8.0,4.0,0.8461538462,513.0
8.0,5.0,0.5230769231,60.0
8.0,5.0,0.6461538462,60.0
8.0,5.0,0.6461538462,60.0
8.0,5.0,0.7846153846,60.0
8.0,5.0,0.5076923077,60.0
8.0,5.0,0.4615384615,60.0
8.0,5.0,0.3384615385,60.0
8.0,5.0,0.7230769231,60.0
8.0,5.0,0.5846153846,60.0
8.0,5.0,0.5076923077,60.0
8.0,5.0,0.5538461538,60.0
8.0,5.0,0.5846153846,60.0
8.0,5.0,0.5230769231,60.0
8.0,5.0,0.5692307692,60.0
8.0,5.0,0.6461538462,60.0
8.0,5.0,0.4923076923,60.0
8.0,5.0,0.7538461538,60.0
8.0,5.0,0.4769230769,60.0
8.0,5.0,0.7692307692,60.0
8.0,5.0,0.4,60.0
9.0,1.0,0.6461538462,193.0
9.0,1.0,0.4307692308,193.0
9.0,1.0,0.6769230769,193.0
9.0,1.0,0.5692307692,193.0
9.0,1.0,0.3692307692,193.0
9.0,1.0,0.5538461538,193.0
9.0,1.0,0.5230769231,193.0
9.0,1.0,0.5230769231,193.0
9.0,1.0,0.5384615385,193.0
9.0,1.0,0.6769230769,193.0
9.0,1.0,0.6769230769,193.0
9.0,1.0,0.6,193.0
9.0,1.0,0.7692307692,193.0
9.0,1.0,0.5692307692,193.0
9.0,1.0,0.6,193.0
9.0,1.0,0.4615384615,193.0
9.0,1.0,0.4769230769,193.0
9.0,1.0,0.5846153846,193.0
9.0,1.0,0.2461538462,193.0
9.0,1.0,0.8,193.0
9.0,2.0,0.7384615385,600.0
9.0,2.0,0.5692307692,600.0
9.0,2.0,0.5538461538,600.0
9.0,2.0,0.5384615385,600.0
9.0,2.0,0.5076923077,600.0
9.0,2.0,0.6769230769,600.0
9.0,2.0,0.6,600.0
9.0,2.0,0.5538461538,600.0
9.0,2.0,0.6307692308,600.0
9.0,2.0,0.6615384615,600.0
9.0,2.0,0.6461538462,600.0
9.0,2.0,0.5692307692,600.0
9.0,2.0,0.6923076923,600.0
9.0,2.0,0.5230769231,600.0
9.0,2.0,0.5230769231,600.0
9.0,2.0,0.6153846154,600.0
9.0,2.0,0.5076923077,600.0
9.0,2.0,0.6615384615,600.0
9.0,2.0,0.6153846154,600.0
9.0,2.0,0.6615384615,600.0
9.0,3.0,0.7384615385,600.0
9.0,3.0,0.5692307692,600.0
9.0,3.0,0.5538461538,600.0
9.0,3.0,0.5384615385,600.0
9.0,3.0,0.5076923077,600.0
9.0,3.0,0.6769230769,600.0
9.0,3.0,0.6,600.0
9.0,3.0,0.5538461538,600.0
9.0,3.0,0.6307692308,600.0
9.0,3.0,0.6615384615,600.0
9.0,3.0,0.6461538462,600.0
9.0,3.0,0.5692307692,600.0
9.0,3.0,0.6923076923,600.0
9.0,3.0,0.5230769231,600.0
9.0,3.0,0.5230769231,600.0
9.0,3.0,0.6153846154,600.0
9.0,3.0,0.5076923077,600.0
9.0,3.0,0.6615384615,600.0
9.0,3.0,0.6153846154,600.0
9.0,3.0,0.6615384615,600.0
9.0,4.0,0.7384615385,600.0
9.0,4.0,0.5692307692,600.0
9.0,4.0,0.5538461538,600.0
9.0,4.0,0.5384615385,600.0
9.0,4.0,0.5076923077,600.0
9.0,4.0,0.6769230769,600.0
9.0,4.0,0.6,600.0
9.0,4.0,0.5538461538,600.0
9.0,4.0,0.6307692308,600.0
9.0,4.0,0.6615384615,600.0
9.0,4.0,0.6461538462,600.0
9.0,4.0,0.5692307692,600.0
9.0,4.0,0.6923076923,600.0
9.0,4.0,0.5230769231,600.0
9.0,4.0,0.5230769231,600.0
9.0,4.0,0.6153846154,600.0
9.0,4.0,0.5076923077,600.0
9.0,4.0,0.6615384615,600.0
9.0,4.0,0.6153846154,600.0
9.0,4.0,0.6615384615,600.0
9.0,5.0,0.2769230769,60.0
9.0,5.0,0.6,60.0
9.0,5.0,0.5846153846,60.0
9.0,5.0,0.5384615385,60.0
9.0,5.0,0.3384615385,60.0
9.0,5.0,0.4769230769,60.0
9.0,5.0,0.5538461538,60.0
9.0,5.0,0.3692307692,60.0
9.0,5.0,0.6923076923,60.0
9.0,5.0,0.4769230769,60.0
9.0,5.0,0.1692307692,60.0
9.0,5.0,0.4153846154,60.0
9.0,5.0,0.6923076923,60.0
9.0,5.0,0.5384615385,60.0
9.0,5.0,0.3076923077,60.0
9.0,5.0,0.4615384615,60.0
9.0,5.0,0.5538461538,60.0
9.0,5.0,0.4461538462,60.0
9.0,5.0,0.3692307692,60.0
9.0,5.0,0.3230769231,60.0
9.0,6.0,0.5230769231,220.0
9.0,6.0,0.4769230769,220.0
9.0,6.0,0.7384615385,220.0
9.0,6.0,0.3692307692,220.0
9.0,6.0,0.6307692308,220.0
9.0,6.0,0.4461538462,220.0
9.0,6.0,0.7076923077,220.0
9.0,6.0,0.5384615385,220.0
9.0,6.0,0.7538461538,220.0
9.0,6.0,0.6307692308,220.0
9.0,6.0,0.8153846154,220.0
9.0,6.0,0.6769230769,220.0
9.0,6.0,0.7230769231,220.0
9.0,6.0,0.4923076923,220.0
9.0,6.0,0.5538461538,220.0
9.0,6.0,0.7538461538,220.0
9.0,6.0,0.4153846154,220.0
9.0,6.0,0.4615384615,220.0
9.0,6.0,0.5538461538,220.0
9.0,6.0,0.6461538462,220.0
10.0,1.0,0.5692307692,457.0
10.0,1.0,0.5384615385,457.0
10.0,1.0,0.4769230769,457.0
10.0,1.0,0.7230769231,457.0
10.0,1.0,0.6769230769,457.0
10.0,1.0,0.8615384615,457.0
10.0,1.0,0.8461538462,457.0
10.0,1.0,0.6615384615,457.0
10.0,1.0,0.4615384615,457.0
10.0,1.0,0.6615384615,457.0
10.0,1.0,0.7230769231,457.0
10.0,1.0,0.6769230769,457.0
10.0,1.0,0.6923076923,457.0
10.0,1.0,0.6769230769,457.0
10.0,1.0,0.6461538462,457.0
10.0,1.0,0.6461538462,457.0
10.0,1.0,0.4461538462,457.0
10.0,1.0,0.8923076923,457.0
10.0,1.0,0.5538461538,457.0
10.0,1.0,0.6769230769,457.0
10.0,2.0,0.8615384615,425.0
10.0,2.0,0.7846153846,425.0
10.0,2.0,0.8615384615,425.0
10.0,2.0,0.8153846154,425.0
10.0,2.0,0.6615384615,425.0
10.0,2.0,0.7230769231,425.0
10.0,2.0,0.8153846154,425.0
10.0,2.0,0.8,425.0
10.0,2.0,0.8615384615,425.0
10.0,2.0,0.7076923077,425.0
10.0,2.0,0.5076923077,425.0
10.0,2.0,0.7538461538,425.0
10.0,2.0,0.8461538462,425.0
10.0,2.0,0.7230769231,425.0
10.0,2.0,0.7384615385,425.0
10.0,2.0,0.6615384615,425.0
10.0,2.0,0.8461538462,425.0
10.0,2.0,0.6307692308,425.0
10.0,2.0,0.6615384615,425.0
10.0,2.0,0.6153846154,425.0
10.0,3.0,0.7076923077,359.0
10.0,3.0,0.8,359.0
10.0,3.0,0.6307692308,359.0
10.0,3.0,0.7538461538,359.0
10.0,3.0,0.6615384615,359.0
10.0,3.0,0.7538461538,359.0
10.0,3.0,0.7846153846,359.0
10.0,3.0,0.8461538462,359.0
10.0,3.0,0.6615384615,359.0
10.0,3.0,0.6461538462,359.0
10.0,3.0,0.7538461538,359.0
10.0,3.0,0.5076923077,359.0
10.0,3.0,0.6307692308,359.0
10.0,3.0,0.8,359.0
10.0,3.0,0.7230769231,359.0
10.0,3.0,0.5846153846,359.0
10.0,3.0,0.4307692308,359.0
10.0,3.0,0.6,359.0
10.0,3.0,0.8769230769,359.0
10.0,3.0,0.7230769231,359.0
10.0,4.0,0.7076923077,359.0
10.0,4.0,0.8,359.0
10.0,4.0,0.6307692308,359.0
10.0,4.0,0.7538461538,359.0
10.0,4.0,0.6615384615,359.0
10.0,4.0,0.7538461538,359.0
10.0,4.0,0.7846153846,359.0
10.0,4.0,0.8461538462,359.0
10.0,4.0,0.6615384615,359.0
10.0,4.0,0.6461538462,359.0
10.0,4.0,0.7538461538,359.0
10.0,4.0,0.5076923077,359.0
10.0,4.0,0.6307692308,359.0
10.0,4.0,0.8,359.0
10.0,4.0,0.7230769231,359.0
10.0,4.0,0.5846153846,359.0
10.0,4.0,0.4307692308,359.0
10.0,4.0,0.6,359.0
10.0,4.0,0.8769230769,359.0
10.0,4.0,0.7230769231,359.0
10.0,5.0,0.5846153846,60.0
10.0,5.0,0.4461538462,60.0
10.0,5.0,0.4153846154,60.0
10.0,5.0,0.5692307692,60.0
10.0,5.0,0.5846153846,60.0
10.0,5.0,0.6307692308,60.0
10.0,5.0,0.4153846154,60.0
10.0,5.0,0.6615384615,60.0
10.0,5.0,0.4615384615,60.0
10.0,5.0,0.6461538462,60.0
10.0,5.0,0.7230769231,60.0
10.0,5.0,0.6,60.0
10.0,5.0,0.5384615385,60.0
10.0,5.0,0.2923076923,60.0
10.0,5.0,0.6461538462,60.0
10.0,5.0,0.4769230769,60.0
10.0,5.0,0.2307692308,60.0
10.0,5.0,0.6,60.0
10.0,5.0,0.4,60.0
10.0,5.0,0.5384615385,60.0
11.0,1.0,0.7230769231,273.0
11.0,1.0,0.8923076923,273.0
11.0,1.0,0.9384615385,273.0
11.0,1.0,0.8769230769,273.0
11.0,1.0,0.9230769231,273.0
11.0,1.0,0.8153846154,273.0
11.0,1.0,0.6923076923,273.0
11.0,1.0,0.8153846154,273.0
11.0,1.0,0.7692307692,273.0
11.0,1.0,0.7076923077,273.0
11.0,1.0,0.8769230769,273.0
11.0,1.0,0.7692307692,273.0
11.0,1.0,0.7538461538,273.0
11.0,1.0,0.7230769231,273.0
11.0,1.0,0.8307692308,273.0
11.0,1.0,0.8,273.0
11.0,1.0,0.7692307692,273.0
11.0,1.0,0.7692307692,273.0
11.0,1.0,0.7846153846,273.0
11.0,1.0,0.8,273.0
11.0,2.0,0.7230769231,273.0
11.0,2.0,0.8923076923,273.0
11.0,2.0,0.9384615385,273.0
11.0,2.0,0.8769230769,273.0
11.0,2.0,0.9230769231,273.0
11.0,2.0,0.8153846154,273.0
11.0,2.0,0.6923076923,273.0
11.0,2.0,0.8153846154,273.0
11.0,2.0,0.7692307692,273.0
11.0,2.0,0.7076923077,273.0
11.0,2.0,0.8769230769,273.0
11.0,2.0,0.7692307692,273.0
11.0,2.0,0.7538461538,273.0
11.0,2.0,0.7230769231,273.0
11.0,2.0,0.8307692308,273.0
11.0,2.0,0.8,273.0
11.0,2.0,0.7692307692,273.0
11.0,2.0,0.7692307692,273.0
11.0,2.0,0.7846153846,273.0
11.0,2.0,0.8,273.0
11.0,3.0,0.8153846154,384.0
11.0,3.0,0.9076923077,384.0
11.0,3.0,0.8615384615,384.0
11.0,3.0,0.6461538462,384.0
11.0,3.0,0.8461538462,384.0
11.0,3.0,0.6153846154,384.0
11.0,3.0,0.5384615385,384.0
11.0,3.0,0.6461538462,384.0
11.0,3.0,0.6615384615,384.0
11.0,3.0,0.6615384615,384.0
11.0,3.0,0.5846153846,384.0
11.0,3.0,0.8307692308,384.0
11.0,3.0,0.8461538462,384.0
11.0,3.0,0.7384615385,384.0
11.0,3.0,0.5230769231,384.0
11.0,3.0,0.9230769231,384.0
11.0,3.0,0.7846153846,384.0
11.0,3.0,0.6769230769,384.0
11.0,3.0,0.5384615385,384.0
11.0,3.0,0.7846153846,384.0
11.0,4.0,0.7692307692,600.0
11.0,4.0,0.6615384615,600.0
11.0,4.0,0.7230769231,600.0
11.0,4.0,0.8153846154,600.0
11.0,4.0,1.0,600.0
11.0,4.0,0.5076923077,600.0
11.0,4.0,0.8461538462,600.0
11.0,4.0,0.7076923077,600.0
11.0,4.0,0.5538461538,600.0
11.0,4.0,0.6307692308,600.0
11.0,4.0,0.8923076923,600.0
11.0,4.0,0.6,600.0
11.0,4.0,0.6615384615,600.0
11.0,4.0,0.8,600.0
11.0,4.0,0.8153846154,600.0
11.0,4.0,0.8,600.0
11.0,4.0,0.7538461538,600.0
11.0,4.0,0.7538461538,600.0
11.0,4.0,0.6307692308,600.0
11.0,4.0,0.7076923077,600.0
11.0,5.0,0.4923076923,60.0
11.0,5.0,0.5846153846,60.0
11.0,5.0,0.7538461538,60.0
11.0,5.0,0.4615384615,60.0
11.0,5.0,0.5846153846,60.0
11.0,5.0,0.5076923077,60.0
11.0,5.0,0.4153846154,60.0
11.0,5.0,0.3846153846,60.0
11.0,5.0,0.4153846154,60.0
11.0,5.0,0.3846153846,60.0
11.0,5.0,0.5538461538,60.0
11.0,5.0,0.4615384615,60.0
11.0,5.0,0.5384615385,60.0
11.0,5.0,0.6,60.0
11.0,5.0,0.7230769231,60.0
11.0,5.0,0.4461538462,60.0
11.0,5.0,0.5384615385,60.0
11.0,5.0,0.7076923077,60.0
11.0,5.0,0.4461538462,60.0
11.0,5.0,0.4769230769,60.0
12.0,1.0,0.9076923077,161.0
12.0,1.0,0.6461538462,161.0
12.0,1.0,0.9230769231,161.0
12.0,1.0,0.6153846154,161.0
12.0,1.0,0.6,161.0
12.0,1.0,0.7538461538,161.0
12.0,1.0,0.7692307692,161.0
12.0,1.0,0.7692307692,161.0
12.0,1.0,0.4923076923,161.0
12.0,1.0,0.7384615385,161.0
12.0,1.0,0.4461538462,161.0
12.0,1.0,0.6307692308,161.0
12.0,1.0,0.7846153846,161.0
12.0,1.0,0.6923076923,161.0
12.0,1.0,0.6615384615,161.0
12.0,1.0,0.6769230769,161.0
12.0,1.0,0.6615384615,161.0
12.0,1.0,0.6615384615,161.0
12.0,1.0,0.7538461538,161.0
12.0,1.0,0.4615384615,161.0
12.0,2.0,0.6461538462,418.0
12.0,2.0,0.5692307692,418.0
12.0,2.0,0.5846153846,418.0
12.0,2.0,0.7846153846,418.0
12.0,2.0,0.6769230769,418.0
12.0,2.0,0.6923076923,418.0
12.0,2.0,0.5846153846,418.0
12.0,2.0,0.6615384615,418.0
12.0,2.0,0.5846153846,418.0
12.0,2.0,0.7538461538,418.0
12.0,2.0,0.7230769231,418.0
12.0,2.0,0.5538461538,418.0
12.0,2.0,0.5384615385,418.0
12.0,2.0,0.6923076923,418.0
12.0,2.0,0.6307692308,418.0
12.0,2.0,0.5538461538,418.0
12.0,2.0,0.6615384615,418.0
12.0,2.0,0.7538461538,418.0
12.0,2.0,0.6923076923,418.0
12.0,2.0,0.4923076923,418.0
12.0,3.0,0.7076923077,600.0
12.0,3.0,0.5076923077,600.0
12.0,3.0,0.5692307692,600.0
12.0,3.0,0.5230769231,600.0
12.0,3.0,0.6153846154,600.0
12.0,3.0,0.5692307692,600.0
12.0,3.0,0.6,600.0
12.0,3.0,0.6769230769,600.0
12.0,3.0,0.6615384615,600.0
12.0,3.0,0.4307692308,600.0
12.0,3.0,0.6461538462,600.0
12.0,3.0,0.4769230769,600.0
12.0,3.0,0.5692307692,600.0
12.0,3.0,0.7692307692,600.0
12.0,3.0,0.5846153846,600.0
12.0,3.0,0.6,600.0
12.0,3.0,0.7076923077,600.0
12.0,3.0,0.6615384615,600.0
12.0,3.0,0.7692307692,600.0
12.0,3.0,0.7846153846,600.0
12.0,4.0,0.7076923077,600.0
12.0,4.0,0.5076923077,600.0
12.0,4.0,0.5692307692,600.0
12.0,4.0,0.5230769231,600.0
12.0,4.0,0.6153846154,600.0
12.0,4.0,0.5692307692,600.0
12.0,4.0,0.6,600.0
12.0,4.0,0.6769230769,600.0
12.0,4.0,0.6615384615,600.0
12.0,4.0,0.4307692308,600.0
12.0,4.0,0.6461538462,600.0
12.0,4.0,0.4769230769,600.0
12.0,4.0,0.5692307692,600.0
12.0,4.0,0.7692307692,600.0
12.0,4.0,0.5846153846,600.0
12.0,4.0,0.6,600.0
12.0,4.0,0.7076923077,600.0
12.0,4.0,0.6615384615,600.0
12.0,4.0,0.7692307692,600.0
12.0,4.0,0.7846153846,600.0
12.0,5.0,0.4153846154,60.0
12.0,5.0,0.3230769231,60.0
12.0,5.0,0.4769230769,60.0
12.0,5.0,0.5230769231,60.0
12.0,5.0,0.4461538462,60.0
12.0,5.0,0.5692307692,60.0
12.0,5.0,0.6615384615,60.0
12.0,5.0,0.6769230769,60.0
12.0,5.0,0.4307692308,60.0
12.0,5.0,0.6153846154,60.0
12.0,5.0,0.7692307692,60.0
12.0,5.0,0.6307692308,60.0
12.0,5.0,0.3076923077,60.0
12.0,5.0,0.4769230769,60.0
12.0,5.0,0.4307692308,60.0
12.0,5.0,0.4307692308,60.0
12.0,5.0,0.7230769231,60.0
12.0,5.0,0.3230769231,60.0
12.0,5.0,0.5538461538,60.0
12.0,5.0,0.4769230769,60.0
13.0,1.0,0.7230769231,600.0
13.0,1.0,0.7384615385,600.0
13.0,1.0,0.4307692308,600.0
13.0,1.0,0.6461538462,600.0
13.0,1.0,0.7384615385,600.0
13.0,1.0,0.5692307692,600.0
13.0,1.0,0.7538461538,600.0
13.0,1.0,0.4307692308,600.0
13.0,1.0,0.4,600.0
13.0,1.0,0.6615384615,600.0
13.0,1.0,0.6461538462,600.0
13.0,1.0,0.2769230769,600.0
13.0,1.0,0.4923076923,600.0
13.0,1.0,0.4307692308,600.0
13.0,1.0,0.4461538462,600.0
13.0,1.0,0.6307692308,600.0
13.0,1.0,0.4,600.0
13.0,1.0,0.5846153846,600.0
13.0,1.0,0.7076923077,600.0
13.0,1.0,0.6923076923,600.0
13.0,2.0,0.7230769231,600.0
13.0,2.0,0.7384615385,600.0
13.0,2.0,0.4307692308,600.0
13.0,2.0,0.6461538462,600.0
13.0,2.0,0.7384615385,600.0
13.0,2.0,0.5692307692,600.0
13.0,2.0,0.7538461538,600.0
13.0,2.0,0.4307692308,600.0
13.0,2.0,0.4,600.0
13.0,2.0,0.6615384615,600.0
13.0,2.0,0.6461538462,600.0
13.0,2.0,0.2769230769,600.0
13.0,2.0,0.4923076923,600.0
13.0,2.0,0.4307692308,600.0
13.0,2.0,0.4461538462,600.0
13.0,2.0,0.6307692308,600.0
13.0,2.0,0.4,600.0
13.0,2.0,0.5846153846,600.0
13.0,2.0,0.7076923077,600.0
13.0,2.0,0.6923076923,600.0
13.0,3.0,0.6615384615,306.0
13.0,3.0,0.5692307692,306.0
13.0,3.0,0.4769230769,306.0
13.0,3.0,0.6307692308,306.0
13.0,3.0,0.5538461538,306.0
13.0,3.0,0.5538461538,306.0
13.0,3.0,0.8307692308,306.0
13.0,3.0,0.5692307692,306.0
13.0,3.0,0.5846153846,306.0
13.0,3.0,0.6461538462,306.0
13.0,3.0,0.6153846154,306.0
13.0,3.0,0.5846153846,306.0
13.0,3.0,0.6153846154,306.0
13.0,3.0,0.6,306.0
13.0,3.0,0.6307692308,306.0
13.0,3.0,0.5538461538,306.0
13.0,3.0,0.7846153846,306.0
13.0,3.0,0.7230769231,306.0
13.0,3.0,0.5538461538,306.0
13.0,3.0,0.7230769231,306.0
13.0,4.0,0.7230769231,600.0
13.0,4.0,0.7384615385,600.0
13.0,4.0,0.4307692308,600.0
13.0,4.0,0.6461538462,600.0
13.0,4.0,0.7384615385,600.0
13.0,4.0,0.5692307692,600.0
13.0,4.0,0.7538461538,600.0
13.0,4.0,0.4307692308,600.0
13.0,4.0,0.4,600.0
13.0,4.0,0.6615384615,600.0
13.0,4.0,0.6461538462,600.0
13.0,4.0,0.2769230769,600.0
13.0,4.0,0.4923076923,600.0
13.0,4.0,0.4307692308,600.0
13.0,4.0,0.4461538462,600.0
13.0,4.0,0.6307692308,600.0
13.0,4.0,0.4,600.0
13.0,4.0,0.5846153846,600.0
13.0,4.0,0.7076923077,600.0
13.0,4.0,0.6923076923,600.0
13.0,5.0,0.6153846154,60.0
13.0,5.0,0.3384615385,60.0
13.0,5.0,0.4,60.0
13.0,5.0,0.6,60.0
13.0,5.0,0.6,60.0
13.0,5.0,0.2615384615,60.0
13.0,5.0,0.3076923077,60.0
13.0,5.0,0.3538461538,60.0
13.0,5.0,0.4153846154,60.0
13.0,5.0,0.4,60.0
13.0,5.0,0.3846153846,60.0
13.0,5.0,0.4461538462,60.0
13.0,5.0,0.6769230769,60.0
13.0,5.0,0.4923076923,60.0
13.0,5.0,0.6153846154,60.0
13.0,5.0,0.6153846154,60.0
13.0,5.0,0.3076923077,60.0
13.0,5.0,0.2307692308,60.0
13.0,5.0,0.6769230769,60.0
13.0,5.0,0.5384615385,60.0
13.0,6.0,0.6,200.0
13.0,6.0,0.6461538462,200.0
13.0,6.0,0.6615384615,200.0
13.0,6.0,0.5076923077,200.0
13.0,6.0,0.5846153846,200.0
13.0,6.0,0.4153846154,200.0
13.0,6.0,0.5384615385,200.0
13.0,6.0,0.5846153846,200.0
13.0,6.0,0.2769230769,200.0
13.0,6.0,0.5538461538,200.0
13.0,6.0,0.5230769231,200.0
13.0,6.0,0.5846153846,200.0
13.0,6.0,0.5692307692,200.0
13.0,6.0,0.6769230769,200.0
13.0,6.0,0.4461538462,200.0
13.0,6.0,0.5538461538,200.0
13.0,6.0,0.5846153846,200.0
13.0,6.0,0.5692307692,200.0
13.0,6.0,0.6769230769,200.0
13.0,6.0,0.3076923077,200.0


==> figures/pdf2eps.sh <==
for f in ./*.pdf
do
	# inkscape ${f} --export-eps=${f%.pdf}.eps # this changes font
	gs -q -dNOCACHE -dNOPAUSE -dBATCH -dSAFER -sDEVICE=eps2write -sOutputFile=${f%.pdf}.eps ${f}
done
